Automorphisms of the double cover of a circulant graph of valency at most 7

A graph $X$ is said to be unstable if the direct product $X \times K_2$ (also called the canonical double cover of $X$) has automorphisms that do not come from automorphisms of its factors $X$ and $K_2$. It is nontrivially unstable if it is unstable, connected, and non-bipartite, and no two distinct vertices of X have exactly the same neighbors. We find all of the nontrivially unstable circulant graphs of valency at most $7$. (They come in several infinite families.) We also show that the instability of each of these graphs is explained by theorems of Steve Wilson. This is best possible, because there is a nontrivially unstable circulant graph of valency $8$ that does not satisfy the hypotheses of any of Wilson's four instability theorems for circulant graphs.

==> anc/SmallStableCirculants.magma <==
/* This magma program verifies that certain small circulant graphs are stable. */

IsStable := function(n, S)
    V := {0 .. (n - 1)};
    E := {{v, (v + s) mod n} : v in V, s in S};
    X := Graph<V|E>;
    K2 := CompleteGraph(2);
    BX := TensorProduct(X, K2);
    AutX := AutomorphismGroup(X);
    AutBX := AutomorphismGroup(BX);
    return  #AutBX  eq  2 * #AutX;
end function;

/*Below we give two examples of how to run this code.*/
/*Similarly, stability of any other circulant graph can*/
/*be tested by inputting its order and its connection set.*/

/* valency 3 */
print IsStable(6, {2, -2, 3});

/* valency 4 */
print IsStable(12, {2, -2, 3, -3});
print IsStable(12, {3, -3, 4, -4});

/* valency 5 */
print IsStable(10, {2, -2, 4, -4, 5});
print IsStable(12, {1, -1, 5, -5, 6});
print IsStable(12, {3, -3, 4, -4, 6});

/* valency 6 */
print IsStable(20, {4, -4, 5, -5, 8, -8});
print IsStable(20, {2, -2, 5, -5, 6, -6});

/* valency 7 */
print IsStable(12, {2, -2, 3, -3, 4, -4, 6});
print IsStable(14, {2, -2, 4, -4, 6, -6, 7});
print IsStable(20, {4, -4, 5, -5, 8, -8, 10});
print IsStable(24, {3, -3, 8, -8, 9, -9, 12});
print IsStable(30, {5, -5, 6, -6, 12, -12, 15});
print IsStable(30, {3, -3, 9, -9, 10, -10, 15});
print IsStable(30, {6, -6, 10, -10, 12, -12, 15});


==> anc/SmallStableCirculants.sage <==
# This sagemath program verifies that certain small circulant graphs are stable.

def IsStable(n, S):
    V = [0 .. (n - 1)]
    E = [[v, (v + s) % n] for v in V for s in S]
    X = Graph([V, E])
    K2 = graphs.CompleteGraph(2)
    BX = X.categorical_product(K2)
    AutX = X.automorphism_group()
    AutBX = BX.automorphism_group()
    return  AutBX.order()  ==  2 * AutX.order()

# valency 3
print(IsStable(6, [2, -2, 3]))

# valency 4
print(IsStable(12, [2, -2, 3, -3]))
print(IsStable(12, [3, -3, 4, -4]))

# valency 5
print(IsStable(10, [2, -2, 4, -4, 5]))
print(IsStable(12, [1, -1, 5, -5, 6]))
print(IsStable(12, [3, -3, 4, -4, 6]))

# valency 6
print(IsStable(20, [4, -4, 5, -5, 8, -8]))
print(IsStable(20, [2, -2, 5, -5, 6, -6]))

# valency 7
print(IsStable(12, [2, -2, 3, -3, 4, -4, 6]))
print(IsStable(14, [2, -2, 4, -4, 6, -6, 7]))
print(IsStable(20, [4, -4, 5, -5, 8, -8, 10]))
print(IsStable(24, [3, -3, 8, -8, 9, -9, 12]))
print(IsStable(30, [5, -5, 6, -6, 12, -12, 15]))
print(IsStable(30, [3, -3, 9, -9, 10, -10, 15]))
print(IsStable(30, [6, -6, 10, -10, 12, -12, 15]))

